Auditing Grasp Feasibility Predictors with Planner-Verified Counterfactuals

Grasp-feasibility predictors report near-perfect accuracy on Task and Motion Planning benchmarks, but high accuracy on these benchmarks does not verify that a predictor uses the collision geometry that the motion planner checks. We propose a planner-verified counterfactual (CF) test: holding the grasp pose fixed, we insert a solid obstacle into the approach corridor, add its points to the model input, and let a planner re-derive the label, which flips from feasible to infeasible. Across eight predictors spanning point clouds, voxels, depth, and object tokens, CF-pair AUROC falls from high natural AUROC (0.920-0.996) to chance (0.470-0.504), and the flip holds across four planners, two arms, and a real-object obstacle. Predictors fail at different resolutions, from a bounding box to a 12.5 cm voxel. In the point-cloud models we dissect, the obstacle either moves the representation in a direction unrelated to whether it blocks the grasp or is not registered at all. A clearance-aware read of the corridor points, trained on the unmodified benchmark with no counterfactual scenes, reaches 0.983 CF-pair AUROC, but it remains bound to its trained obstacle placements; a placement-invariant clearance representation is still open. We release the counterfactual labels, metrics, datasheet, and relabeling pipeline at https://github.com/codewithsajid/graspfc-cf.

==> build.sh <==
#!/usr/bin/env bash
# main.tex and supp.tex cross-reference each other (xr-hyper): interleave passes.
# main.tex reads suppx.aux (a renamed copy of supp.aux: arXiv deletes files named main.aux/supp.aux).
set -e
cd "$(dirname "$0")"
export TEXINPUTS="./texmf-local:$TEXINPUTS"
P="pdflatex -interaction=nonstopmode -halt-on-error"
$P supp.tex >/dev/null 2>&1 || true; cp supp.aux suppx.aux
$P main.tex >/dev/null; cp main.aux mainx.aux; $P supp.tex >/dev/null; cp supp.aux suppx.aux
bibtex main >/dev/null; bibtex supp >/dev/null
$P supp.tex >/dev/null; cp supp.aux suppx.aux; $P main.tex >/dev/null; cp main.aux mainx.aux
$P supp.tex >/dev/null; cp supp.aux suppx.aux; $P main.tex >/dev/null; cp main.aux mainx.aux
echo "built main.pdf ($(pdfinfo main.pdf | awk '/Pages/{print $2}') pp), supp.pdf ($(pdfinfo supp.pdf | awk '/Pages/{print $2}') pp)"
grep -l -i "undefined" main.log supp.log || echo "no undefined refs"

